Faster and More Robust Mesh-based Algorithms for Obstacle k-Nearest Neighbour

We are interested in the problem of finding $k$ nearest neighbours in the plane and in the presence of polygonal obstacles ($\textit{OkNN}$). Widely used algorithms for OkNN are based on incremental visibility graphs, which means they require costly and online visibility checking and have worst-case quadratic running time. Recently $\mathbf{Polyanya}$, a fast point-to-point pathfinding algorithm was proposed which avoids the disadvantages of visibility graphs by searching over an alternative data structure known as a navigation mesh. Previously, we adapted $\mathbf{Polyanya}$ to multi-target scenarios by developing two specialised heuristic functions: the $\mathbf{Interval heuristic}$ $h_v$ and the $\mathbf{Target heuristic}$ $h_t$. Though these methods outperform visibility graph algorithms by orders of magnitude in all our experiments they are not robust: $h_v$ expands many redundant nodes when the set of neighbours is small while $h_t$ performs poorly when the set of neighbours is large. In this paper, we propose new algorithms and heuristics for OkNN which perform well regardless of neighbour density.

==> code/genPoints.h <==
namespace generator {

void gen_points_in_traversable(EDBT::ObstacleMap* oMap, const vector<vector<pl::Point>>& polys,
                               int num, vector<pl::Point>& out) {
  long long min_x, max_x, min_y, max_y;
  // ignore border
  min_x = max_x = polys[1][0].x;
  min_y = max_y = polys[1][0].y;
  for (size_t i=1; i<polys.size(); i++) {
    for (const auto& p: polys[i]) {
      min_x = min(min_x, (long long)p.x);
      max_x = max(max_x, (long long)p.x);
      min_y = min(min_y, (long long)p.y);
      max_y = max(max_y, (long long)p.y);
    }
  }

  out.resize(num);
  random_device rd;
  mt19937 eng(rd());
  uniform_int_distribution<long long> distx(min_x, max_x);
  uniform_int_distribution<long long> disty(min_y, max_y);

  for (int i=0; i<num; i++) {
    long long x, y;
    do {
      x = distx(eng);
      y = disty(eng);
      pl::Point p{(double)x, (double)y};
      if (oMap->isCoveredByTraversable(p, p)) {
        out[i] = p;
        break;
      }
    } while (true);
  }
}
}// namespace generator

